Relationships between solid spherical and toroidal harmonics

We derive new relationships expressing solid spherical harmonics as series of toroidal harmonics and vice versa. The expansions include regular and irregular spherical harmonics, ring and axial toroidal harmonics of even and odd parity about the plane of the torus. The expansion coefficients are given in terms of a recurrence relation. As an example application we apply one of the expansions to express the potential of a charged conducting torus on a basis of spherical harmonics.

==> anc/createPnm.m <==
function [ P ] = createPnm(N,M,x)
% create associated legendre functions for a range of x values
% x must be a row vector
% M<=N
% P is N by M by length(x) and P_n^m is actually P(:,n+1,m+1) in Matlab
P=zeros(length(x),N+1,M+1);
for m=0:M %fix m first
    if isreal(x) && abs(x)<1 %different definition on the cut
        P(:,m+1,m+1)=prod(1:2:2*m-1)*(1-x.^2).^(m/2);
    else
        P(:,m+1,m+1)=prod(1:2:2*m-1)*(x-1).^(m/2).*(x+1).^(m/2);
    end
    if m<N %don't need to compute P_{N+1}^N 
        if isreal(x) && abs(x)<1
            P(:,m+2,m+1)=prod(1:2:2*m-1)*(1-x.^2).^(m/2).*x*(2*m+1);
        else
            P(:,m+2,m+1)=prod(1:2:2*m-1)*(x-1).^(m/2).*(x+1).^(m/2).*x*(2*m+1);
        end
    end
    if m<N-1
        for n=m+1:N-1 %for this m, create the polynomials for n = m to N
            P(:,n+2,m+1)=( (2*n+1)*x.'.*P(:,n+1,m+1)-(n+m)*P(:,n,m+1) )/(n-m+1);        
        end
    end
end

if length(x)==1
    P=permute(P,[2 3 1]);
end

==> anc/createPnmCell.m <==
function [ P ] = createPnmCell(N,M,x)
% create associated legendre functions for a range of N, M and a matrix of x values 
P=cell(N+1,M+1);
for m=0:M
    for n=0:N
        P{n+1,m+1}=0*x; %fill all cells with an empty matrix
    end
    P{m+1,m+1}=prod(1:2:2*m-1)*abs(x.^2-1).^(m/2);
    if m<N %don't need to compute P_{N+1}^N 
        P{m+2,m+1}=prod(1:2:2*m-1)*abs(x.^2-1).^(m/2).*x*(2*m+1);
    end
    if m<N-1
        for n=m+1:N-1 %for this m, create the polynomials for n = m to N
            P{n+2,m+1}=( (2*n+1)*x.*P{n+1,m+1}-(n+m)*P{n,m+1} )/(n-m+1);        
        end
    end
end
end


==> anc/createToroidalP.m <==
function [ P ] = createToroidalP(N,m,x)
% creates toroidal functions P_{n-1/2}^m(x) for fixed m, single value of x>1, 0<=n<=N. 
% Calculates scale factor P_{-1/2}^0 via series then uses the lentz
% algorithm to get P_{-1/2}^m/P_{-1/2}^{m-1}. With these it calculates
% P_{-1/2}^k by backward recurrence for all k<=m, then discards everything except 
% P_{-1/2}^m and P_{-1/2}^{m-1}. 
% With these 2 it calculates P_{1/2}^m.
% (could just calculate P_{-1/2}^m and P_{1/2}^m with series but this is
% more susceptible to overflow).
% With P_{-1/2}^m and P_{1/2}^m it then uses forward recurrence to calculate 
% all P_{n-/2}^m for all n<=N.

P=zeros(N+1,1);
a=0; k=0;
while 1
    aprev=a;
    a=a+(prod([2*(1:k)-1]./[2*(1:k)])* sqrt((x-1)/(x+1))^k )^2;
    k=k+1;
    if abs(aprev/a-1) < 1e-14, break, end
end
P0=((x+1)/2)^(-1/2)* a; %P0=P_{-1/2}^0 is the scale for backwards recurrence
if m==0 % if m=0 we don't need backward recurrence to obtain higher m functions
    P(1)=P0;
    a=0; k=0;
    while 1
        aprev=a;
        a=a+(prod([2*(1:k)-1]./[2*(1:k)])/(2*k-1)* sqrt((x-1)/(x+1))^k )^2;
        k=k+1;
        if abs(aprev/a-1) < 1e-15, break, end
    end
    P(2)=((x+1)/2)^(1/2)*a;
    
else % use modified Lentz algorithm to find ratio T = P_{-1/2}^m/P_{-1/2}^{m-1}
    T=1e-30*x; %starting value for T
    C=1e-30*x; %used to compute T
    D=0*x; %used to compute T
    j=m;
    chi=x/sqrt(x^2-1);
    while 1
        D=2*j*chi - (j-1/2)^2*D;    
        if D==0 || isnan(D); D=1e-30; end
        D=1./D;
        C=2*j*chi - (j-1/2)^2/C; 
        if C==0 || isnan(C); C=1e-30; end
        Delta=C*D;
        T=T*Delta;
        if max(abs(1-Delta(:)))<1e-14, break, end 
        j=j+1;
    end
    P0m=zeros(1,m+1); 
    P0m(m+1)=1; P0m(m)=P0m(m+1)/T;
    for mm=m-1:-1:1
        P0m(mm)=-(P0m(mm+2)+2*mm*chi*P0m(mm+1))/(mm-1/2)^2;
    end
    scale=P0/P0m(1);
    P0m(m+1)=P0m(m+1)*scale;
    P0m(m)=P0m(m)*scale;
    P(1)=P0m(m+1);
    %now compute P_{1/2}^m from P_{-1/2}^m and P_{-1/2}^{m-1} to get second
    %initial value for recurrence on n
    P(2)=x*P0m(m+1)+(m-1/2)*P0m(m)*sqrt(x^2-1);
end
for n=2:N %compute all P_{n-1/2}^m for fixed m
    nu=n-1/2;
    P(n+1)= ((2*nu-1)*x*P(n) - (nu+m-1)*P(n-1) )/(nu-m);
end
end

==> anc/createToroidalPcell.m <==
function [ P ] = createToroidalP(N,m,x,acc,K)
% creates toroidal functions P_{n-1/2}^m(x) for fixed m, matrix of x values 
% stored in cell blocks for each 0<=n<=N. 
% Calculates scale factor P_{-1/2}^0 via series then uses the lentz
% algorithm to get P_{-1/2}^m/P_{-1/2}^{m-1}. With these it calculates
% P_{-1/2}^k by backward recurrence for all k<=m, then discards everything except 
% P_{-1/2}^m and P_{-1/2}^{m-1}. 
% With these 2 it calculates P_{1/2}^m.
% (could just calculate P_{-1/2}^m and P_{1/2}^m with series but this is
%  more susceptible to overflow)
% With P_{-1/2}^m and P_{1/2}^m it then uses forward recurrence to calculate 
% all P_{n-/2}^m for all n<=N.
% x>1
% acc is the desired accuracy between 1 and 10^{-16}
% K is an optional parameter to safeguard the initial series 
% to prevent extreme computation time

if nargin < 5, K=10000; end
P=cell(N+1,1);
a=zeros(size(x)); 
X=(x-1)./(x+1); % for saving computation time
for k=0:K
    aprev=a;
    a=a+( prod([2*(1:k)-1]./[2*(1:k)]) )^2 .* X.^k;
    if max(max(abs(aprev./a-1))) < acc, k; break, end
    if k==K 
        fprintf 'minimum accuracy for P_{-1/2}^0: \r\n', 
        max(max(abs(aprev./a-1))), 
    end
end
P0=((x+1)/2).^(-1/2).* a; %P0=P_{-1/2}^0 is the scale for backwards recurrence on m
if m==0 %in this case just calculate P_{1/2}}^0 by series
    P{1}=P0; %and we already calculated the first value P_{-1/2}^0
    a=zeros(size(x));
    for k=0:K
        aprev=a;
        a=a+( prod([2*(1:k)-1]./[2*(1:k)])/(2*k-1) )^2 * X.^k;
        if max(abs(aprev./a-1)) < acc, break, end
    end
    P{2}=((x+1)/2).^(1/2).*a;

else
    T=1e-30*x; %starting value for T = P_{-1/2}^m/P_{-1/2}^{m-1}
    C=1e-30*x; %used to compute T
    D=0*x; %used to compute T
    j=m;
    chi=x./sqrt(x.^2-1);
    while 1
        D=2*j*chi - (j-1/2)^2*D;    
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=2*j*chi - (j-1/2)^2./C; 
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<acc, break, end
        j=j+1;
    end
    P0m=cell(1,m+1); 
    P0m{m+1}=1; P0m{m}=P0m{m+1}./T;
    for mm=m-1:-1:1
        P0m{mm}=-(P0m{mm+2}+2*mm*chi.*P0m{mm+1})/(mm-1/2)^2;
    end
    scale=P0./P0m{1};
    P0m{m+1}=P0m{m+1}.*scale;
    P0m{m}=P0m{m}.*scale;
    P{1}=P0m{m+1};
    %now compute P_{1/2}^m from P_{-1/2}^m and P_{-1/2}^{m-1} to get second
    %initial value for recurrence on n
    P{2}=x.*P0m{m+1}+(m-1/2)*P0m{m}.*sqrt(x.^2-1);
end
for n=2:N %compute all P_{n-1/2}^m for fixed m
    nu=n-1/2;
    P{n+1}= ((2*nu-1)*x.*P{n} - (nu+m-1)*P{n-1} )/(nu-m);
end
end

==> anc/createToroidalQ.m <==
function [ Q ] = createToroidalQ(N,m,x,K)
% creates toroidal functions Q_{n-1/2}^m(x) for fixed m, single value of x>1, 0<=n<=N.
% Calculates initial values Q_{-1/2}^0 and Q_{-1/2}^1 via series then uses
% recurrence to calcuate Q_{-1/2}^m.
% (could just calculate Q_{-1/2}^m with series but this is more susceptible to overflow)
% computes all Q_{n-1/2}^m by backwards recurrence with the lentz algorithm
% to get Q_{N-1/2}^m/Q_{N-3/2}^m, and the scale factor Q_{-1/2}^m.

a=0; b=0; k=0;
while 1
    aprev=a;
    a=a+prod([4*(1:k)-1].*[4*(1:k)-3]./[16*(1:k).^2*x^2]) ;
    b=b+prod([4*(1:k)+1].*[4*(1:k)-1]./[16*(1:k).^2*x^2]) ;
    k=k+1;
    if abs(aprev/a-1) < 1e-14, break, end
end
Q0m(1)=pi/(2*x)^(1/2)*a; % Q0m(m+1)=Q_{-1/2}^m will be the scale for backwards recurrence
Q0m(2)=-pi*sqrt(x^2-1)/(2*x)^(3/2)*b;

if m>1
    %now calcuate up to order m, degree 0, to obtain the scale factor Q_{-1/2}^m 
    for mm=1:m-1
        Q0m(mm+2)= -2*mm*x/sqrt(x^2-1)*Q0m(mm+1) - (mm-1/2)^2*Q0m(mm);
    end
end

% use modified Lentz algorithm to find ratio T = Q_{N-1/2}^m/Q_{N-3/2}^m
Q=zeros(N+1,1);
T=1e-20*x; %starting value for T
C=1e-20*x; %used to compute T
D=0*x; %used to compute T
j=N;
while 1 
    D=-2*j/(j-m+1/2)*x - (j+m-1/2)/(j-m+1/2)*D;   
    if D==0 || isnan(D); D=1e-30; end
    D=1/D;
    C=-2*j/(j-m+1/2)*x - (j+m-1/2)/(j-m+1/2)/C;
    if C==0 || isnan(C); C=1e-30; end
    Delta=C*D;
    T=T*Delta;
    if max(abs(1-Delta(:)))<1e-14, break, end
    j=j+1;
end
%guess values for Q_{N-1/2}^m and Q_{N-3/2}^m - will correct all Q_{n-1/2}^m after
Q(N+1)=1e-14*x./x;
Q(N)=Q(N+1)./T;
% compute all Q_{n-1/2}^m for n=0:N and fixed m, by backward recurrence
for n=fliplr(2:N)
    Q(n-1) = ( (2*n-2)*x.*Q(n) - (n-m-1/2)*Q(n+1) )/(n+m-3/2);
end
%now all Q_n satisfy the recurrence, just need to scale them to have the correct values
scale=Q0m(m+1)./Q(1);
for n=0:N
    Q(n+1)=Q(n+1).*scale;
end

end

==> anc/createToroidalQcell.m <==
function [ Q ] = createToroidalQcell(N,M,x,acc,K)
% creates toroidal functions Q_{n-1/2}^m(x) for fixed M, matrix of x values 
% stored in cell blocks for each 0<=n<=N. 
% Calculates initial values Q_{-1/2}^0 and Q_{-1/2}^1 via series then uses
% recurrence to calcuate Q_{-1/2}^M.
% (could just calculate Q_{-1/2}^M with series but this is more susceptible to overflow)
% computes all Q_{n-1/2}^M by backwards recurrence with the lentz algorithm
% to get Q_{N-1/2}^M/Q_{N-3/2}^M, and the scale factor Q_{-1/2}^M.
% x>1
% acc is the desired accuracy between 1 and 10^{-16}
% K is an optional parameter to safeguard the initial series 
% to prevent extreme computation time

if nargin < 5, K=10000; end
a=zeros(size(x)); b=a;
Q0m=cell(M+1,1);
for k=0:K
    aprev=a;
    xk=x.^(-2*k); % for saving computation time
    a=a+prod([4*(1:k)-1].*[4*(1:k)-3]./[16*(1:k).^2])*xk ;
    b=b+prod([4*(1:k)+1].*[4*(1:k)-1]./[16*(1:k).^2])*xk ;
    if max(max(abs(aprev./a-1))) < acc, k; break, end
    if k==K 
%         fprintf 'minimum accuracy for Q_{-1/2}^0: \r\n', 
        max(max(abs(aprev./a-1))), 
    end
end
Q0m{1}=pi./(2*x).^(1/2).*a; %Q0=Q_{-1/2}^0 is the scale for backwards recurrence
Q0m{2}=-pi*sqrt(x.^2-1)./(2*x).^(3/2).*b;

if M>1
    %now calcuate up to order m, degree 0, to obtain the scale factor Q_{-1/2}^m 
    for m=1:M-1
        Q0m{m+2}= -2*m*x./sqrt(x.^2-1).*Q0m{m+1} - (m-1/2)^2*Q0m{m};
    end
end

% compute all Q_{n-1/2}^m for n=0:N and fixed m, by backward recurrence
Q=cell(N+1,1);
T=1e-20*x; %starting value for T = Q_{N-1/2}^m/Q_{N-3/2}^m
C=1e-20*x; 
D=0*x; 
j=N;
if N==0
    Q{1}=Q0m{M+1};
else
    while 1
        D=-2*j/(j-M+1/2)*x - (j+M-1/2)/(j-M+1/2)*D; 
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=-2*j/(j-M+1/2)*x - (j+M-1/2)/(j-M+1/2)./C;
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<acc, break, end
        j=j+1;
    end
    %guess values for Q_{N-1/2}^m and Q_{N-3/2}^m - will correct all Q_{n-1/2}^m later with scaling factor Qs
    Q{N+1}=1e-14*x./x;
    Q{N}=Q{N+1}./T;
    for n=fliplr(2:N)
        Q{n-1} = ( (2*n-2)*x.*Q{n} - (n-M-1/2)*Q{n+1} )/(n+M-3/2);
    end
end

%now all Q_n satisfy the recurrence, just need to scale them to have the correct values:
scale=Q0m{M+1}./Q{1};
for n=0:N
    Q{n+1}=Q{n+1}.*scale;
end

end
